Markov chains for promotion operators

We consider generalizations of Schuetzenberger's promotion operator on the set L of linear extensions of a finite poset. This gives rise to a strongly connected graph on L. In earlier work (arXiv:1205.7074), we studied promotion-based Markov chains on these linear extensions which generalizes results on the Tsetlin library. We used the theory of R-trivial monoids in an essential way to obtain explicitly the eigenvalues of the transition matrix in general when the poset is a rooted forest. We first survey these results and then present explicit bounds on the mixing time and conjecture eigenvalue formulas for more general posets. We also present a generalization of promotion to arbitrary subsets of the symmetric group.

==> anc/PromotionSubsets.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"Markov chains for promotion operators",`):
print(`by Arvind Ayyer, Steven Klee & Anne Schilling.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(`on subsets of S_n (groups of permutations) described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of July 29, 2013.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`Transp, Promote, SortingNetworks`):
   print(`SubsetPromoteMatrix, SubsetPromoteSteadyState`):
fi:


if nops([args])=1 and op(1,[args])=`Transp` then
   print(`Transp(pi,i): given a permutation pi, returns the elementary transposition tau_i(pi)`):
   print(`interchanging the i'th and (i+1)'th elements of pi.`):
fi:

if nops([args])=1 and op(1,[args])=`Promote` then
   print(`Promote(S,n,pi,m): given a subset S of S_n, returns the promotion operator`):
   print(`\partial_m on the permutation pi as defined in the paper.`):
   print(`For example, try Promote([[1, 2, 3], [1, 3, 2], [3, 1, 2], [3, 2, 1]],3,[1,2,3],1);`):
fi:

if nops([args])=1 and op(1,[args])=`SortingNetworks` then
   print(`SortingNetworks(pi): given a permutation pi in S_n, returns all increasing`):
   print(`paths of elementary transpositions from the identity permutation to pi.`):
   print(`For example, try SortingNetworks([4,2,1,3]);`):
fi:

if nops([args])=1 and op(1,[args])=`SubsetPromoteMatrix` then
   print(`SubsetPromoteMatrix(P,n,x): returns the transition matrix of the`):
   print(`subset promotion Markov chain of the paper.`):
   print(`For example, try SubsetPromoteMatrix([[1, 2, 3], [1, 3, 2], [3, 1, 2], [3, 2, 1]],3,x);`):
fi:

if nops([args])=1 and op(1,[args])=`SubsetPromoteSteadyState` then
   print(`SubsetPromoteSteadyState(P,n,x,p): returns the stationary distribution p(L)`):
   print(`of the subset promotion Markov chain normalized as described in the paper.`):
   print(`For example, try SubsetPromoteSteadyState([[1, 2, 3], [1, 3, 2], [3, 1, 2], [3, 2, 1]],3,x,p);`):
fi:

end:

with(LinearAlgebra):
with(combinat):

#Transp(pi,i) returns the elementary transposition e_i(pi)
Transp := proc(pi,i) local j:

if i>=nops(pi) or i<1 then
   ERROR(`can't apply e_i`):
fi:

return [seq(pi[j],j=1..i-1),pi[i+1],pi[i],seq(pi[j],j=i+2..nops(pi))]:

end:

#Promote(S,n,L,m) returns the promotion of the linear
#extension L of P starting with i using transpositions
Promote := proc(S,n,L,m) local i,j,L2:

L2 := L:
for i from m to n-1 do
    L2 := `if`(member(Transp(L2,i),S),Transp(L2,i),L2):
od:

return L2:

end:

#SortingNetworks(pi) returns all sorting networks from the identity to pi
SortingNetworks := proc(pi) local i,j,n,S,tem:
option remember:

n := nops(pi):
if pi=[seq(1..n)] then
   return {[pi]}:
fi:

S := {}:
for i from 1 to n-1 do
    if pi[i]>pi[i+1] then
       tem := SortingNetworks(Transp(pi,i)):
       S := S union {seq([op(tem[i]),pi],i=1..nops(tem))}:
    fi:
od:

S:

end:


#############Markov chains################
#SubsetPromotemmeq(S,x) returns the transitions of the 
#linear extensions of the poset by promotion
SubsetPromotemmeq := proc(S,n,x) local i,j,k,eqs,s2:

eqs:=[]:
for i from 1 to nops(S) do
    for j from 1 to n do
    	s2 := Promote(S,n,S[i],j):
#########################Factorized formulas here 
    	eqs := [op(eqs),[x[S[i][j]],S[i],s2]]:
#########################Uniform distribution here 
#    	eqs := [op(eqs),[x[j],S[i],s2]]:
    od:
od:

return eqs:

end:



#SubsetPromoteMatrix(L,n,x) returns the transition matrix
SubsetPromoteMatrix := proc(L,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2:

E := SubsetPromotemmeq(L,n,x):

M := Array(1..nops(L),1..nops(L)):
for i from 1 to nops(E) do
    for j from 1 to nops(L) do
    	for k from 1 to nops(L) do
		if E[i][2] = L[j] and E[i][3]=L[k] then
			M[k,j] := M[k,j] + E[i][1]:
		fi:
	od:
    od:
od:

return Matrix(M):

end:

#SubsetPromotemm(L,n,x) returns the transition matrix
SubsetPromotemm := proc(L,n,x) local i,j,M:

M := SubsetPromoteMatrix(L,n,x):

for i from 1 to nops(L) do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(L)):
od:


return Matrix(M):

end:


#SubsetPromoteSteadyState(S,n,x,p) returns the steady state
SubsetPromoteSteadyState := proc(S,n,x,p) local i,j,M,V,eqs,vars,sol:

M := SubsetPromotemm(S,n,x):
V := Vector([seq(p[op(S[i])],i=1..nops(S))]):
vars := convert(V,set):

#eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:
eqs := convert(M.V,set) union {vars[1]-1}:

sol:=solve(eqs,vars):
return {seq(op(1,i)=factor(op(2,i)),i in sol)}:

end:


